Reflow: Zero Knowledge Multi Party Signatures with Application to Distributed Authentication

Reflow is a novel signature scheme supporting unlinkable signatures by multiple parties authenticated by means of zero-knowledge credentials. Reflow integrates with blockchains and graph databases to ensure confidentiality and authenticity of signatures made by disposable identities that can be verified even when credential issuing authorities are offline. We implement and evaluate Reflow smart contracts for Zenroom and present an application to produce authenticated material passports for resource-event-agent accounting systems based on graph data structures. Reflow uses short and computationally efficient authentication credentials and can easily scale signatures to include thousands of participants.

==> benchmarks/run-Nparticipants-shm.sh <==
#!/usr/bin/env bash



####################
# common script init
if ! test -r ../utils.sh; then
	echo "run executable from its own directory: $0"; exit 1; fi
. ../utils.sh
Z="`detect_zenroom_path` `detect_zenroom_conf`"
####################

# agent: issuer
# verb: create
# obj: issuer key
# obj: credential (= issuer public key)
# obj: signed credential request (= issuer signature)

# agent: participant
# verb:  create
# obj:   key
# obj:   credential request (~= issuance request)
# obj:   verifier (= public key)
# verb:  aggregate
# obj:   verifiable credential
# participant create [ keypair | request]
# participant aggregate verified credential


# echo "${red}red text ${green}green text${reset}"
red=`tput setaf 1`
green=`tput setaf 2`
reset=`tput sgr0`


#################
# Change this to change the amount of participants

Participants=4
Cycles=4

#################

mkdir -p ./files

users=""
for i in $(seq $Participants)
do
  users+=" Participant_${i}"
done

cycles=""
for i in $(seq $Cycles)
do
  cycles+=" Cycles_${i}"
done

# for user in ${users[@]}
# do
# echo  ${user}
# done

# exit 0


issuer_keygen_sign() {
## ISSUER SIGNS

cat <<EOF | zexe /dev/shm/files/issuer_keygen.zen  | jq . | tee /dev/shm/files/issuer_key.json
Scenario reflow
Given I am 'The Authority'
when I create the issuer key
Then print my 'issuer key'
EOF

cat <<EOF | zexe /dev/shm/files/issuer_credential.zen -k /dev/shm/files/issuer_key.json  | jq . | tee /dev/shm/files/credential.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
when I create the credential
Then print my 'credential'
EOF
##

	cat <<EOF | zexe /dev/shm/files/issuer_sign_${1}.zen -k /dev/shm/files/issuer_key.json -a /dev/shm/files/request_${1}.json  | jq . | tee /dev/shm/files/issuer_signature_${1}.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
and I have a 'issuance request' in '${1}'
when I create the issuer signature
Then print my 'issuer signature'
EOF
	##

}


for user in ${users[@]}
do
issuer_keygen_sign ${user}
echo  "Issuer creates keypair, verifier and signs the request from: "  ${user}
done

# exit 0


## ISSUER
cat <<EOF | zexe /dev/shm/files/issuer_keygen.zen  | jq . | tee /dev/shm/files/issuer_key.json
Scenario reflow
Given I am 'The Authority'
when I create the issuer key
Then print my 'issuer key'
EOF

cat <<EOF | zexe /dev/shm/files/issuer_credential.zen -k /dev/shm/files/issuer_key.json  | jq . | tee /dev/shm/files/credential.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
when I create the credential
Then print my 'credential'
EOF
##




generate_participant() {
    local name=$1
    ## PARTICIPANT
	cat <<EOF | zexe /dev/shm/files/keygen_${1}.zen  | jq . | tee /dev/shm/files/keypair_${1}.json
Scenario reflow
Given I am '${1}'
When I create the keypair
Then print my 'keypair'
EOF

	cat <<EOF | zexe /dev/shm/files/pubkey_${1}.zen -k /dev/shm/files/keypair_${1}.json  | jq . | tee /dev/shm/files/verifier_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
When I create the verifier
Then print my 'verifier'
EOF

	cat <<EOF | zexe /dev/shm/files/request_${1}.zen -k /dev/shm/files/keypair_${1}.json  | jq . | tee /dev/shm/files/request_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
When I create the issuance request
Then print my 'issuance request'
EOF
	##

	## ISSUER SIGNS
	cat <<EOF | zexe /dev/shm/files/issuer_sign_${1}.zen -k /dev/shm/files/issuer_key.json -a /dev/shm/files/request_${1}.json  | jq . | tee /dev/shm/files/issuer_signature_${1}.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
and I have a 'issuance request' in '${1}'
when I create the issuer signature
Then print my 'issuer signature'
EOF
	##

	## PARTICIPANT AGGREGATES SIGNED CREDENTIAL
	cat <<EOF | zexe /dev/shm/files/aggr_cred_${1}.zen -k /dev/shm/files/keypair_${1}.json -a /dev/shm/files/issuer_signature_${1}.json  | jq . | tee /dev/shm/files/verified_credential_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
and I have a 'issuer signature' in 'The Authority'
when I create the verified credential
then print my 'verified credential'
and print my 'keypair'
EOF
	##

}

# generate two signed credentials

for user in ${users[@]}
do
generate_participant ${user}
echo  "now generating the participant: "  ${user}
done

# exit 0





# agent: signature caller
# verb:  aggregate
# obj:   verifiers (sum of all participant verifiers)
# verb:  create
# obj:   uid (arbitrary string, may be the hash of a document)
# obj:   multisignature (session to sign uid)

# join the verifiers of signed credentials

# jq -s 'reduce .[] as $item ({}; . * $item)' . verifier_Alice.json verifier_Bob.json verifier_Carl.json verifier_Derek.json verifier_Eva.json verifier_Frank.json verifier_Gina.json verifier_Jessie.json verifier_Karl.json verifier_Ingrid.json | tee verifiers.json

jq -s 'reduce .[] as $item ({}; . * $item)' . /dev/shm/files/verifier_* | tee /dev/shm/files/verifiers.json


echo "{\"today\": \"`date +'%s'`\"}" > /dev/shm/files/uid.json

# anyone can start a session
#############################
### SCRIPT THAT PRODUCES THE MULTISIGNATURE
#############################

multisignature="Scenario reflow \n"

for user in ${users[@]}
do

multisignature+="Given I have a 'verifier' from '${user}' \n"  
done

multisignature+="Given I have a 'string' named 'today' \nWhen I create the multisignature with uid 'today' \nThen print the 'multisignature'\n"

echo -e "\n \n \n THis is the multisig script: \n \n \n" $multisignature 



#############################


# SIGNING SESSION
echo -e $multisignature | zexe /dev/shm/files/session_start.zen -k /dev/shm/files/uid.json -a /dev/shm/files/verifiers.json > /dev/shm/files/multisignature.json
#
# TODO: credentials may be included in the multisignature



# participant is told of the multisignature and offered to sign
# participant joins the credential (=issuer pubkey) and the multisignature
json_join /dev/shm/files/credential.json /dev/shm/files/multisignature.json | jq . > /dev/shm/files/credential_to_sign.json

cp multisignature.json multisignature_input.json

# PARTICIPANT SIGNS (function)
function participant_sign() {
	local name=$1
	cat <<EOF | zexe /dev/shm/files/sign_session.zen -a /dev/shm/files/credential_to_sign.json -k /dev/shm/files/verified_credential_$name.json  | jq . | tee /dev/shm/files/signature_$name.json
Scenario reflow
Given I am '$name'
and I have my 'verified credential'
and I have my 'keypair'
# TODO maybe include all together with VC
# have my 'credential key'
# have my 'signing key'
and I have a 'multisignature'
and I have a 'credential' from 'The Authority'
When I create the signature
Then print the 'signature'
EOF
}

for user in ${users[@]}
do
participant_sign ${user}
echo  "now generating the participant: "  ${user}
done




# TODO: check traceability option signature -> multisignature

function collect_sign() {
	local name=$1
	local tmp_msig=`mktemp`
	local tmp_sig=`mktemp`
	cp -v /dev/shm/files/multisignature.json $tmp_msig
	json_join /dev/shm/files/credential.json /dev/shm/files/signature_$name.json > $tmp_sig
	cat << EOF | zexe /dev/shm/files/collect_sign.zen -a $tmp_msig -k $tmp_sig  | jq . | tee /dev/shm/files/multisignature.json
Scenario reflow
Given I have a 'multisignature'
and I have a 'credential' from 'The Authority'
and I have a 'signature'
When I prepare credentials for verification
and I verify the signature credential
and I check the signature fingerprint is new
and I add the fingerprint to the multisignature
and I add the signature to the multisignature
Then print the 'multisignature'
EOF
	rm -f $tmp_msig $tmp_sig
}

# COLLECT UNIQUE SIGNATURES


for user in ${users[@]}
do
collect_sign ${user}
echo  "now collecting the signature: "  ${user}
done


# VERIFY SIGNATURE
cat << EOF | zexe /dev/shm/files/verify_sign.zen -a /dev/shm/files/multisignature.json | jq .
Scenario reflow
Given I have a 'multisignature'
When I verify the multisignature is valid
Then print 'SUCCESS'
and print the 'multisignature'
EOF

echo -e "${reset} "
echo -e "${red}### \n \nChange the value of 'Participants' in the beginning of the script, to change the amount of signees, currently it is: ${green} $Participants \n" 
echo -e "${red}### \n ${reset} "

==> benchmarks/run-Nparticipants.sh <==
#!/usr/bin/env bash



####################
# common script init
if ! test -r ../utils.sh; then
	echo "run executable from its own directory: $0"; exit 1; fi
. ../utils.sh
Z="`detect_zenroom_path` `detect_zenroom_conf`"
####################

# agent: issuer
# verb: create
# obj: issuer key
# obj: credential (= issuer public key)
# obj: signed credential request (= issuer signature)

# agent: participant
# verb:  create
# obj:   key
# obj:   credential request (~= issuance request)
# obj:   verifier (= public key)
# verb:  aggregate
# obj:   verifiable credential
# participant create [ keypair | request]
# participant aggregate verified credential


# echo "${red}red text ${green}green text${reset}"
red=`tput setaf 1`
green=`tput setaf 2`
reset=`tput sgr0`


#################
# Change this to change the amount of participants

Participants=10

#################

mkdir -p ./files

users=""
for i in $(seq $Participants)
do
  users+=" Participant_${i}"
done

# for user in ${users[@]}
# do
# echo  ${user}
# done

# exit 0


## ISSUER
cat <<EOF | zexe ./files/issuer_keygen.zen  | jq . | tee ./files/issuer_key.json
Scenario reflow
Given I am 'The Authority'
when I create the issuer key
Then print my 'issuer key'
EOF

cat <<EOF | zexe ./files/issuer_credential.zen -k ./files/issuer_key.json  | jq . | tee ./files/credential.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
when I create the credential
Then print my 'credential'
EOF
##

generate_participant() {
    local name=$1
    ## PARTICIPANT
	cat <<EOF | zexe ./files/keygen_${1}.zen  | jq . | tee ./files/keypair_${1}.json
Scenario reflow
Given I am '${1}'
When I create the keypair
Then print my 'keypair'
EOF

	cat <<EOF | zexe ./files/pubkey_${1}.zen -k ./files/keypair_${1}.json  | jq . | tee ./files/verifier_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
When I create the verifier
Then print my 'verifier'
EOF

	cat <<EOF | zexe ./files/request_${1}.zen -k ./files/keypair_${1}.json  | jq . | tee ./files/request_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
When I create the issuance request
Then print my 'issuance request'
EOF
	##

	## ISSUER SIGNS
	cat <<EOF | zexe ./files/issuer_sign_${1}.zen -k ./files/issuer_key.json -a ./files/request_${1}.json  | jq . | tee ./files/issuer_signature_${1}.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
and I have a 'issuance request' in '${1}'
when I create the issuer signature
Then print my 'issuer signature'
EOF
	##

	## PARTICIPANT AGGREGATES SIGNED CREDENTIAL
	cat <<EOF | zexe ./files/aggr_cred_${1}.zen -k ./files/keypair_${1}.json -a ./files/issuer_signature_${1}.json  | jq . | tee ./files/verified_credential_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
and I have a 'issuer signature' in 'The Authority'
when I create the verified credential
then print my 'verified credential'
and print my 'keypair'
EOF
	##

}

# generate two signed credentials

for user in ${users[@]}
do
generate_participant ${user}
echo  "now generating the participant: "  ${user}
done



# agent: signature caller
# verb:  aggregate
# obj:   verifiers (sum of all participant verifiers)
# verb:  create
# obj:   uid (arbitrary string, may be the hash of a document)
# obj:   multisignature (session to sign uid)

# join the verifiers of signed credentials

# jq -s 'reduce .[] as $item ({}; . * $item)' . verifier_Alice.json verifier_Bob.json verifier_Carl.json verifier_Derek.json verifier_Eva.json verifier_Frank.json verifier_Gina.json verifier_Jessie.json verifier_Karl.json verifier_Ingrid.json | tee verifiers.json

jq -s 'reduce .[] as $item ({}; . * $item)' . ./files/verifier_* | tee ./files/verifiers.json


echo "{\"today\": \"`date +'%s'`\"}" > ./files/uid.json

# anyone can start a session
#############################
### SCRIPT THAT PRODUCES THE MULTISIGNATURE
#############################

multisignature="Scenario reflow \n"

for user in ${users[@]}
do

multisignature+="Given I have a 'verifier' from '${user}' \n"  
done

multisignature+="Given I have a 'string' named 'today' \nWhen I create the multisignature with uid 'today' \nThen print the 'multisignature'\n"

echo -e "\n \n \n THis is the multisig script: \n \n \n" $multisignature 



#############################


# SIGNING SESSION
echo -e $multisignature | zexe ./files/session_start.zen -k ./files/uid.json -a ./files/verifiers.json > ./files/multisignature.json
#
# TODO: credentials may be included in the multisignature



# participant is told of the multisignature and offered to sign
# participant joins the credential (=issuer pubkey) and the multisignature
json_join ./files/credential.json ./files/multisignature.json | jq . > ./files/credential_to_sign.json

cp multisignature.json multisignature_input.json

# PARTICIPANT SIGNS (function)
function participant_sign() {
	local name=$1
	cat <<EOF | zexe ./files/sign_session.zen -a ./files/credential_to_sign.json -k ./files/verified_credential_$name.json  | jq . | tee ./files/signature_$name.json
Scenario reflow
Given I am '$name'
and I have my 'verified credential'
and I have my 'keypair'
# TODO maybe include all together with VC
# have my 'credential key'
# have my 'signing key'
and I have a 'multisignature'
and I have a 'credential' from 'The Authority'
When I create the signature
Then print the 'signature'
EOF
}

for user in ${users[@]}
do
participant_sign ${user}
echo  "now generating the participant: "  ${user}
done




# TODO: check traceability option signature -> multisignature

function collect_sign() {
	local name=$1
	local tmp_msig=`mktemp`
	local tmp_sig=`mktemp`
	cp -v ./files/multisignature.json $tmp_msig
	json_join ./files/credential.json ./files/signature_$name.json > $tmp_sig
	cat << EOF | zexe ./files/collect_sign.zen -a $tmp_msig -k $tmp_sig  | jq . | tee ./files/multisignature.json
Scenario reflow
Given I have a 'multisignature'
and I have a 'credential' from 'The Authority'
and I have a 'signature'
When I prepare credentials for verification
and I verify the signature credential
and I check the signature fingerprint is new
and I add the fingerprint to the multisignature
and I add the signature to the multisignature
Then print the 'multisignature'
EOF
	rm -f $tmp_msig $tmp_sig
}

# COLLECT UNIQUE SIGNATURES


for user in ${users[@]}
do
collect_sign ${user}
echo  "now generating the participant: "  ${user}
done


# VERIFY SIGNATURE
cat << EOF | zexe ./files/verify_sign.zen -a ./files/multisignature.json | jq .
Scenario reflow
Given I have a 'multisignature'
When I verify the multisignature is valid
Then print 'SUCCESS'
and print the 'multisignature'
EOF

echo -e "${reset} "
echo -e "${red}### \n \nChange the value of 'Participants' in the beginning of the script, to change the amount of signees, currently it is: ${green} $Participants \n" 
echo -e "${red}### \n ${reset} "

==> benchmarks/run-recursive.sh <==
#!/usr/bin/env bash



####################
# common script init
if ! test -r ../utils.sh; then
	echo "run executable from its own directory: $0"; exit 1; fi
. ../utils.sh
Z="`detect_zenroom_path` `detect_zenroom_conf`"
####################

# agent: issuer
# verb: create
# obj: issuer key
# obj: credential (= issuer public key)
# obj: signed credential request (= issuer signature)

# agent: participant
# verb:  create
# obj:   key
# obj:   credential request (~= issuance request)
# obj:   verifier (= public key)
# verb:  aggregate
# obj:   verifiable credential
# participant create [ keypair | request]
# participant aggregate verified credential


# echo "${red}red text ${green}green text${reset}"
red=`tput setaf 1`
green=`tput setaf 2`
reset=`tput sgr0`


#################
# Change this to change the amount of participants 
# and the amount of recursion for some of the scripts

Participants=500
Recursion=100

users=""
for i in $(seq $Participants)
do
  users+=" Participant_${i}"
done

cycles=""
for i in $(seq $Recursion)
do
  cycles+=" Recursion_${i}"
done

#################


mkdir -p /dev/shm/files
rm /dev/shm/files/*
rm /tmp/zenroom-test-summary.txt





# for user in ${users[@]}
# do
# echo  ${user}
# done

# exit 0



## ISSUER creation
cat <<EOF | zexe /dev/shm/files/issuer_keygen.zen  | jq . | tee /dev/shm/files/issuer_key.json
Scenario reflow
Given I am 'The Authority'
when I create the issuer key
Then print my 'issuer key'
EOF

cat <<EOF | zexe /dev/shm/files/issuer_credential.zen -k /dev/shm/files/issuer_key.json  | jq . | tee /dev/shm/files/credential.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
when I create the credential
Then print my 'credential'
EOF
##




generate_participant() {
    local name=$1
    ## PARTICIPANT
	cat <<EOF | zexe /dev/shm/files/keygen_${1}.zen  | jq . | tee /dev/shm/files/keypair_${1}.json
Scenario reflow
Given I am '${1}'
When I create the keypair
Then print my 'keypair'
EOF

	cat <<EOF | zexe /dev/shm/files/pubkey_${1}.zen -k /dev/shm/files/keypair_${1}.json  | jq . | tee /dev/shm/files/verifier_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
When I create the verifier
Then print my 'verifier'
EOF

	cat <<EOF | zexe /dev/shm/files/request_${1}.zen -k /dev/shm/files/keypair_${1}.json  | jq . | tee /dev/shm/files/request_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
When I create the issuance request
Then print my 'issuance request'
EOF
	##

	## ISSUER SIGNS
	cat <<EOF | zexe /dev/shm/files/issuer_sign_${1}.zen -k /dev/shm/files/issuer_key.json -a /dev/shm/files/request_${1}.json  | jq . | tee /dev/shm/files/issuer_signature_${1}.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
and I have a 'issuance request' in '${1}'
when I create the issuer signature
Then print my 'issuer signature'
EOF
	##

	## PARTICIPANT AGGREGATES SIGNED CREDENTIAL
	cat <<EOF | zexe /dev/shm/files/aggr_cred_${1}.zen -k /dev/shm/files/keypair_${1}.json -a /dev/shm/files/issuer_signature_${1}.json  | jq . | tee /dev/shm/files/verified_credential_${1}.json
Scenario reflow
Given I am '${1}'
and I have my 'keypair'
and I have a 'issuer signature' in 'The Authority'
when I create the verified credential
then print my 'verified credential'
and print my 'keypair'
EOF
	##

}

# generate two signed credentials

for user in ${users[@]}
do
generate_participant ${user}
echo  "now generating the participant: "  ${user}
done

# exit 0


issuer_keygen_sign() {
## ISSUER SIGNS

	cat <<EOF | zexe /dev/shm/files/issuer_sign_${1}.zen -k /dev/shm/files/issuer_key.json -a /dev/shm/files/request_${1}.json  | jq . | tee /dev/shm/files/issuer_signature_${1}.json
Scenario reflow
Given I am 'The Authority'
and I have my 'issuer key'
and I have a 'issuance request' in '${1}'
when I create the issuer signature
Then print my 'issuer signature'
EOF
	##

}


for user in ${users[@]}
do
issuer_keygen_sign ${user}
echo  "Issuer creates keypair, verifier and signs the request from: "  ${user}
done

# exit 0






# agent: signature caller
# verb:  aggregate
# obj:   verifiers (sum of all participant verifiers)
# verb:  create
# obj:   uid (arbitrary string, may be the hash of a document)
# obj:   multisignature (session to sign uid)

# join the verifiers of signed credentials

# jq -s 'reduce .[] as $item ({}; . * $item)' . verifier_Alice.json verifier_Bob.json verifier_Carl.json verifier_Derek.json verifier_Eva.json verifier_Frank.json verifier_Gina.json verifier_Jessie.json verifier_Karl.json verifier_Ingrid.json | tee verifiers.json

jq -s 'reduce .[] as $item ({}; . * $item)' . /dev/shm/files/verifier_* | tee /dev/shm/files/verifiers.json


echo "{\"today\": \"`date +'%s'`\"}" > /dev/shm/files/uid.json

# anyone can start a session
#############################
### SCRIPT THAT PRODUCES THE MULTISIGNATURE
#############################

multisignature="Scenario reflow \n"

for user in ${users[@]}
do

multisignature+="Given I have a 'verifier' from '${user}' \n"  
done

multisignature+="Given I have a 'string' named 'today' \nWhen I create the multisignature with uid 'today' \nThen print the 'multisignature'\n"

echo -e "\n \n \n THis is the multisig script: \n \n \n" $multisignature 



#############################
# SIGNING SESSION

create_multisignature(){
echo -e $multisignature | zexe /dev/shm/files/session_start.zen -k /dev/shm/files/uid.json -a /dev/shm/files/verifiers.json > /dev/shm/files/multisignature.json
#
# TODO: credentials may be included in the multisignature
}

# preparing for the cycle


for cycle in ${cycles[@]}
do

rm -f /dev/shm/files/multisignature.json
create_multisignature

done

# create_multisignature

# participant is told of the multisignature and offered to sign
# participant joins the credential (=issuer pubkey) and the multisignature
json_join /dev/shm/files/credential.json /dev/shm/files/multisignature.json | jq . > /dev/shm/files/credential_to_sign.json

cp multisignature.json multisignature_input.json

# PARTICIPANT SIGNS (function)
function participant_sign() {
	local name=$1
	cat <<EOF | zexe /dev/shm/files/sign_session.zen -a /dev/shm/files/credential_to_sign.json -k /dev/shm/files/verified_credential_$name.json  | jq . | tee /dev/shm/files/signature_$name.json
Scenario reflow
Given I am '$name'
and I have my 'verified credential'
and I have my 'keypair'
# TODO maybe include all together with VC
# have my 'credential key'
# have my 'signing key'
and I have a 'multisignature'
and I have a 'credential' from 'The Authority'
When I create the signature
Then print the 'signature'
EOF
}

for user in ${users[@]}
do
participant_sign ${user}
echo  "now generating the participant: "  ${user}
done

# the line below is maybe useless
cp -v -f /dev/shm/files/multisignature.json /dev/shm/files/multisignature_temp.json

# TODO: check traceability option signature -> multisignature

function collect_sign() {
	local name=$1
	local tmp_msig=`mktemp`
	local tmp_sig=`mktemp`
	cp -v /dev/shm/files/multisignature.json $tmp_msig
	json_join /dev/shm/files/credential.json /dev/shm/files/signature_$name.json > $tmp_sig
	cat << EOF | zexe /dev/shm/files/collect_sign.zen -a $tmp_msig -k $tmp_sig  | jq . | tee /dev/shm/files/multisignature.json
Scenario reflow
Given I have a 'multisignature'
and I have a 'credential' from 'The Authority'
and I have a 'signature'
When I prepare credentials for verification
and I verify the signature credential
and I check the signature fingerprint is new
and I add the fingerprint to the multisignature
and I add the signature to the multisignature
Then print the 'multisignature'
EOF
	rm -f $tmp_msig $tmp_sig
}

# COLLECT UNIQUE SIGNATURES




echo "=========================================================="
echo "start collecting, the array is "  ${cycles} 
echo "========================================================="

cp -v /dev/shm/files/multisignature.json /dev/shm/files/multisignature_temp_empty.json

for user in ${users[@]}
do
if [[ "Participant_$Participants" == "$user" ]]; then 
break 
fi 

collect_sign ${user}
echo  "now collecting the signature: "  ${user}
done

cp -v /dev/shm/files/multisignature.json /dev/shm/files/multisignature_temp_completeMinusOne.json

echo -e "==== collecting the relevant ones ====" >> /tmp/zenroom-test-summary.txt

for cycle in ${cycles[@]}
do

echo "=========================================================="
echo "collecting sigs, cycle n:" ${cycles}
echo "=========================================================="

cp -v -f /dev/shm/files/multisignature_temp_empty.json /dev/shm/files/multisignature.json



collect_sign "Participant_1" 
echo  "now collecting the signature:  Participant_1"

cp -v -f /dev/shm/files/multisignature_temp_completeMinusOne.json /dev/shm/files/multisignature.json

collect_sign "Participant_$Participants" 
echo  "now collecting the signature: Participant_$Participants "  


done


# VERIFY SIGNATURE

verify_signature(){
cat << EOF | zexe /dev/shm/files/verify_sign.zen -a /dev/shm/files/multisignature.json | jq .
Scenario reflow
Given I have a 'multisignature'
When I verify the multisignature is valid
Then print 'SUCCESS'
and print the 'multisignature'
EOF
}

echo "=========================================================="
echo "done collecting, the array is "  ${cycles} 
echo "========================================================="


for cycle in ${cycles[@]}
do

echo "=========================================================="
echo "now verifying the signatures n:" ${cycles_ver}
echo "=========================================================="
echo  "" 

verify_signature

done


echo -e "${reset} "
echo -e "${blue}### \n \nChange the value of 'Participants' in the beginning of the script, to change the amount of signees, currently it is: ${green} $Participants \n" 
echo -e "${blue}### \n ${reset} "


